On the Smart Coordination of Flexibility Scheduling in Multi-carrier Integrated Energy Systems

Coordinating the interactions between flexibility assets in multi-carrier integrated energy systems (MIES) can lead to an efficient integration of variable renewable energy resources, and a cost-efficient energy transition. However, the proliferation of flexibility assets and their participation in active demand response increases the complexity of coordinating these interactions. This paper introduces different approaches to model the coordination of flexibility scheduling in MIES. We propose a market auction-inspired model coupling approach to address the challenges of preserving the autonomy and privacy of flexibility providers, and the issue of scalability. We benchmark our approach against co-optimization and an iterative price-response method by conducting experiments with varying problem sizes and computing infrastructure. We show that our approach scales well and is suitable for modeling flexibility in large-scale energy systems in a more realistic way. From an optimality standpoint, the flexibility dispatch schedules and electricity prices are ``near-optimal". Our methodology is implemented as a new open-source software, which offers several practical applications. For example, flexibility providers and network operators can couple their models to simulate the interaction between their systems without disclosing confidential information; policy regulators can use it to investigate new market design and regulations to optimize the utilization of flexibility in MIES.

==> figures/src/plot_scaling_experiment_distribution.py <==
# coding: utf-8
import numpy as np
import matplotlib.pyplot as plt

def plot_scaling_points(agents, time):
    time_hrs = [time_shorthand_to_hrs(t) for t in time]
    x, y = np.meshgrid(agents, time_hrs)

    fig, ax = plt.subplots(figsize=(4.5, 3))
    ax.scatter(x, y, color='black', s=16)
    ax.set_xlabel('Space (number of agents)')
    ax.set_ylabel('Time (horizon)')

    ax.set_xscale('log')
    ax.set_yscale('log')
    #ax.grid(color='black', alpha=.5)
    # set ticks to the entered values
    ax.set_xticks(agents, agents)
    ax.set_yticks(time_hrs, time)
    # disable logarithmic minor ticks
    ax.set_xticks([], minor=True)
    ax.set_yticks([], minor=True)

    fig.savefig('scaling.png', bbox_inches='tight')
    fig.savefig('scaling.pdf', bbox_inches='tight')


def time_shorthand_to_hrs(time: str) -> int:
    """convert a time shorthand of h(ours), w(eeks), m(onths), y(ears) to hours"""
    factors = {'h': 1, 'd': 24, 'w': 7*24, 'm': 30*24, 'y': 365*24}
    return int(time[:-1]) * factors[time[-1]]

if __name__ == "__main__":
    agents = [5, 10, 25, 50, 100, 250]
    time = ['24h', '1w', '1m', '3m', '1y', '5y']
    plot_scaling_points(agents, time)
    print(plt.rcParams['lines.markersize'])



==> figures/src/plot_scaling_experiment_distribution_chris.py <==
# coding: utf-8
import numpy as np
import matplotlib.pyplot as plt

def plot_scaling_points(agents, time):
    time_hrs = [time_shorthand_to_hrs(t) for t in time]
    x, y = np.meshgrid(agents, time_hrs)

    fig, ax = plt.subplots(figsize=(6, 4.5))
    ax.scatter(x, y, color='black', s=16)
    ax.set_xlabel('Space (number of agents)')
    ax.set_ylabel('Time (horizon)')

    ax.set_xscale('log')
    ax.set_yscale('log')
    #ax.grid(color='black', alpha=.5)
    # set ticks to the entered values
    ax.set_xticks(agents, agents)
    ax.set_yticks(time_hrs, time)
    ax.set_xticklabels(agents, rotation=45, ha="right")  # Rotate labels slightly

    # disable logarithmic minor ticks
    ax.set_xticks([], minor=True)
    ax.set_yticks([], minor=True)

    # Reduce font size of the x and y ticks
    # ax.tick_params(axis='x', labelsize=11)
    # ax.tick_params(axis='y', labelsize=11)

    # Display every other tick label
    # ax.set_xticks(agents[::2])  # Set every other tick location
    # ax.set_xticklabels(agents[::2])  # Set corresponding labels
    # ax.set_xticks(agents)  # Keep all tick positions
    # ax.set_xticklabels([label if i % 2 == 0 else "" for i, label in enumerate(agents)])  # Show every other label

    fig.savefig('scaling.png', bbox_inches='tight')
    fig.savefig('scaling.pdf', bbox_inches='tight')


def time_shorthand_to_hrs(time: str) -> int:
    """convert a time shorthand of h(ours), w(eeks), m(onths), y(ears) to hours"""
    factors = {'h': 1, 'd': 24, 'w': 7*24, 'm': 30*24, 'y': 365*24}
    return int(time[:-1]) * factors[time[-1]]

if __name__ == "__main__":
    agents = [30, 50, 70, 90, 110, 130, 150, 170, 190, 210, 310]
    time = ['24h', '2d', '5d', '1w', '2w', '1m', '3m', '6m', '1y', '2y', '5y']
    plot_scaling_points(agents, time)
    print(plt.rcParams['lines.markersize'])


